Analytic One-loop Scattering Waveform in General Relativity

Leveraging the computational framework presented in reference [JHEP 07, 062 (2024)], we evaluate the analytic scattering waveform in General Relativity to second order, $G^3 M^3 /r b^2$ and to all orders in velocity. This new representation of the next-to-leading order waveform is well-suited for numerical evaluation. Integrating the [modulus square of the] waveform over the angles on the celestial sphere, we also compute the power spectrum of the radiation to order $G^4$ numerically.

==> anc/coefficients_tree.m <==
(* ::Package:: *)

(*
=====================================================================
Analytic One-Loop Scattering Waveform in General Relativity
=====================================================================
Authors: Giacomo Brunello, Stefano De Angelis, David A. Kosower
=====================================================================

This ancillary file provides the 
decomposition coefficients of the tree-level gravitational waveform 
into master integrals, derived in Appendix A of the paper. 

The following variables appear:

- v1, v2 : four-velocities of the two particles
- m1, m2 : masses of the two particles
- b      : impact parameter
- k      : graviton momentum

- y  = sp[v1, v2]
- w1 = sp[v1, k]
- w2 = sp[v2, k]
- b  = Sqrt[-b^2]
- bk = sp[b, k]
- F1 = tr[b, F[k], u1]
- F2 = tr[b, F[k], u2]
- F3 = tr[u1, F[k], u2]
- tr[a, b, c] : Lorentz contraction of indices
- Ds - 2 : number of graviton spin degrees of freedom in dimensional 
           regularization

We work in dimensional regularization with D = 4 - 2 e, and provide 
the results such that, when combined with the master integrals, the 
amplitude is obtained up to order e^0.

The order of the master integrals is as follows:

{
	j[0,1,1,1,0],
	j[-1,1,1,1,0],
	j[0,1,1,0,1],
	j[-1,1,1,0,1],
	j[0,1,1,1,1],
	j[-1,1,1,1,1],
}

The master integrals are defined as in Eq. (A.7).

For questions regarding the paper or this file, please contact the authors.
*)


m1 m2{(F2^2*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2)*(-(-2 + Ds)^(-1) + y^2)*
    (-(b^2*w2*(w2 - w1*y)*(w1^2 + w2^2 - 2*w1*w2*y)) + 
     bk*(-1 + y^2)*(bk*w2*(-w2 + w1*y) + I*(-3 + DD)*(w1^2 + w2^2 - 
         2*w1*w2*y))) + 2*bk*F2*F3*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2)*
    (b^2*(-1 + (-2 + Ds)^(-1))*w2*y*(w1^2 + w2^2 - 2*w1*w2*y) + 
     bk*(-1 + y^2)*(bk*(-1 + (-2 + Ds)^(-1))*w2*y + I*(-3 + DD)*(w1 - w2*y)*
        ((-2 + Ds)^(-1) - y^2))) + 
   F3^2*(b^4*w2*(w1 - w2*y)*(w1^2 + w2^2 - 2*w1*w2*y)*
      ((w1*w2)/(-2 + Ds) + (-2 + (-2 + Ds)^(-1))*(w1^2 + w2^2)*y - 
       3*(-1 + (-2 + Ds)^(-1))*w1*w2*y^2 + (w1^2 + w2^2)*y^3 - w1*w2*y^4) + 
     bk*(-1 + y^2)*(I*b^2*w2^2*(w1^2 + w2^2 - 2*w1*w2*y)*
        ((-2 + Ds)^(-1) - y^2)*(-1 + y^2) - I*bk^2*((-2 + Ds)^(-1) - y^2)*
        (-1 + y^2)*((-3 + DD)*w1^2 + w2^2 - 2*(-3 + DD)*w1*w2*y + 
         (-4 + DD)*w2^2*y^2) + b^2*bk*w2*(w1 - w2*y)*((w1*w2)/(-2 + Ds) + 
         (-2 + (-2 + Ds)^(-1))*(w1^2 + w2^2)*y - 3*(-1 + (-2 + Ds)^(-1))*w1*
          w2*y^2 + (w1^2 + w2^2)*y^3 - w1*w2*y^4))))/
  (2*w2^2*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2)*
   (b^2*(w1^2 + w2^2 - 2*w1*w2*y) + bk^2*(-1 + y^2))^2), 
 -1/2*((-(-2 + Ds)^(-1) + y^2)*(-2*b^2*F2*F3*(w1 - w2*y)*
      (w1^2 + w2^2 - 2*w1*w2*y) + bk*(b^2*F3^2*(w1 - w2*y)^2 - 
       F2^2*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2))))/
   (b^2*w2^2*(w1^2 + w2^2 - 2*w1*w2*y)*(b^2*(w1^2 + w2^2 - 2*w1*w2*y) + 
     bk^2*(-1 + y^2))), 
 (F2^2*w1^2*(w1^2 + w2^2 - 2*w1*w2*y)*((-2 + Ds)^(-1) - y^2)*(-1 + y^2)*
    (b^4*w1*(w1 - w2*y)*(w1^2 + w2^2 - 2*w1*w2*y) + 
     bk*(-1 + y^2)*(b^2*bk*w2*(-w2 + w1*y) + I*b^2*(-3 + DD)*
        (w1^2 + w2^2 - 2*w1*w2*y) - bk^3*(-1 + y^2))) + 
   2*bk*F2*F3*w1*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2)*
    (b^4*(w1^2 + w2^2 - 2*w1*w2*y)*((-w1^2 + w2^2)/(-2 + Ds) - 
       (-1 + (-2 + Ds)^(-1))*w1*w2*y + (w1 - w2)*(w1 + w2)*y^2) + 
     bk*(-1 + y^2)*(bk^3*((-2 + Ds)^(-1) - y^2)*(-1 + y^2) + 
       I*b^2*(-3 + DD)*w1*(w1 - w2*y)*(-(-2 + Ds)^(-1) + y^2) + 
       b^2*bk*w2*((2*w2 - 3*w1*y)/(-2 + Ds) + y*(w1 - 2*w2*y + 2*w1*y^2)))) + 
   F3^2*(-(b^6*w1*w2^2*(-w2 + w1*y)*(w1^2 + w2^2 - 2*w1*w2*y)*
       ((w1*w2)/(-2 + Ds) + (-2 + (-2 + Ds)^(-1))*(w1^2 + w2^2)*y - 
        3*(-1 + (-2 + Ds)^(-1))*w1*w2*y^2 + (w1^2 + w2^2)*y^3 - w1*w2*y^4)) - 
     bk*(-1 + y^2)*(I*b^4*w1^2*w2^2*(w1^2 + w2^2 - 2*w1*w2*y)*
        ((-2 + Ds)^(-1) - y^2)*(-1 + y^2) + 
       bk*(b^4*((-w1^6 + w2^6 + w1^5*w2*y - 8*w1*w2^5*y + 8*w1^4*w2^2*y^2 - 
             w1^3*w2^3*y*(8 + 13*y^2) + w1^2*w2^4*(1 + 19*y^2))/(-2 + Ds) + 
           y*(w1^6*y - w2^6*y + w1^5*w2*(2 - 3*y^2) + 2*w1^4*w2^2*y*
              (-5 + y^2) + 4*w1*w2^5*(1 + y^2) - 5*w1^2*w2^4*y*(3 + y^2) + 
             w1^3*w2^3*(6 + 14*y^2 + y^4))) + bk*(-1 + y^2)*
          (bk^3*(w1^2 + w2^2 - 2*w1*w2*y)*((-2 + Ds)^(-1) - y^2)*(-1 + y^2) - 
           I*b^2*w1^2*((-2 + Ds)^(-1) - y^2)*((-3 + DD)*w1^2 - 
             2*(-3 + DD)*w1*w2*y + w2^2*(1 + (-4 + DD)*y^2)) + 
           b^2*bk*w2*(y*(-2*w2^3*y + w1^3*(2 + 3*y^2) - w1^2*w2*y*
                (7 + 5*y^2) + w1*w2^2*(2 + 7*y^2)) + (2*w2^3 - 5*w1^3*y - 9*
                w1*w2^2*y + 3*w1^2*(w2 + 3*w2*y^2))/(-2 + Ds)))))))/
  (2*b^2*w1^2*w2^2*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2)*
   (b^2*(w1^2 + w2^2 - 2*w1*w2*y) + bk^2*(-1 + y^2))^2), 
 (((-2 + Ds)^(-1) - y^2)*(2*b^2*F2*F3*w1*w2*(-w2 + w1*y)*
     (w1^2 + w2^2 - 2*w1*w2*y) + bk^3*F3^2*(w1^2 + w2^2 - 2*w1*w2*y)*
     (-1 + y^2) - 2*bk^2*F2*F3*w1*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2) + 
    bk*(b^2*F3^2*w2*(w2 - w1*y)*(2*w1^2 + w2^2 - 3*w1*w2*y) + 
      F2^2*w1^2*(w1^2 + w2^2 - 2*w1*w2*y)*(-1 + y^2))))/
  (2*b^2*w1^2*w2^2*(w1^2 + w2^2 - 2*w1*w2*y)*(b^2*(w1^2 + w2^2 - 2*w1*w2*y) + 
    bk^2*(-1 + y^2))), 
 (F2^2*(w1^2 + w2^2 - 2*w1*w2*y)*(-(-2 + Ds)^(-1) + y^2)*
    (b^2*w1^2*w2*(w1^2 + w2^2 - 2*w1*w2*y) - I*bk*(-3 + DD)*(w2 - w1*y)*
      (w1^2 + w2^2 - 2*w1*w2*y) + bk^2*w1^2*w2*(-1 + y^2)) + 
   2*bk*F2*F3*(w1^2 + w2^2 - 2*w1*w2*y)*
    (b^2*w2*(w1/(-2 + Ds) - w2*y)*(w1^2 + w2^2 - 2*w1*w2*y) + 
     bk*(I*(-3 + DD)*(w2 - w1*y)*(-w1 + w2*y)*((-2 + Ds)^(-1) - y^2) + 
       bk*w2*(w1/(-2 + Ds) - w2*y)*(-1 + y^2))) + 
   F3^2*(I*b^2*bk*w2^2*(w2 - w1*y)*(w1^2 + w2^2 - 2*w1*w2*y)*
      (-(-2 + Ds)^(-1) + y^2) - bk^4*w2*(-1 + y^2)*
      ((1 + (-2 + Ds)^(-1))*w1^2 - 2*(1 + (-2 + Ds)^(-1))*w1*w2*y + 
       w2^2*(1 + y^2)) + b^4*w2*(w1^2 + w2^2 - 2*w1*w2*y)*
      (w1^4 + w2^4 - 2*w1^3*w2*y - 2*w1*w2^3*y + 
       w1^2*w2^2*(2 - (-2 + Ds)^(-1) + y^2)) - I*bk^3*(w2 - w1*y)*
      (-(-2 + Ds)^(-1) + y^2)*((-3 + DD)*w1^2 - 2*(-3 + DD)*w1*w2*y + 
       w2^2*(1 + (-4 + DD)*y^2)) + b^2*bk^2*w2*
      (-2*w2^4 + 2*(3 + (-2 + Ds)^(-1))*w1*w2^3*y - 
       2*w1^3*w2*y*(-3 - 2/(-2 + Ds) + y^2) + 
       w1^4*(-2 - (-2 + Ds)^(-1) + y^2) + w1^2*w2^2*
        (-4 - (4 + 5/(-2 + Ds))*y^2 + y^4))))/(w2*(w1^2 + w2^2 - 2*w1*w2*y)*
   (b^2*(w1^2 + w2^2 - 2*w1*w2*y) + bk^2*(-1 + y^2))^2), 
 ((-I)*((-3 + DD)*F2^2*(w1^2 + w2^2 - 2*w1*w2*y)^3*((-2 + Ds)^(-1) - y^2) + 
    2*F2*F3*(w1^2 + w2^2 - 2*w1*w2*y)*(bk*(-3 + DD)*(w1 - w2*y)*
       (w1^2 + w2^2 - 2*w1*w2*y)*(-(-2 + Ds)^(-1) + y^2) + 
      I*b^2*w2*(w1^2 + w2^2 - 2*w1*w2*y)*(-((w1*w2)/(-2 + Ds)) + 
        y*(w1^2 + w2^2 - w1*w2*y)) + I*bk^2*w2*(-1 + y^2)*
       (-((w1*w2)/(-2 + Ds)) + y*(w1^2 + w2^2 - w1*w2*y))) + 
    F3^2*(b^2*w2^2*(w1^2 + w2^2 - 2*w1*w2*y)^2*(-(-2 + Ds)^(-1) + y^2) + 
      bk*((2*I)*b^2*w2*(w1 - w2*y)*(w1^2 + w2^2 - 2*w1*w2*y)*
         ((w1*w2)/(-2 + Ds) - (w1^2 + w2^2)*y + w1*w2*y^2) + 
        (2*I)*bk^2*w2*(w1 - w2*y)*(-1 + y^2)*((w1*w2)/(-2 + Ds) - 
          (w1^2 + w2^2)*y + w1*w2*y^2) + bk*(w1^2 + w2^2 - 2*w1*w2*y)*
         ((-2 + Ds)^(-1) - y^2)*((-3 + DD)*w1^2 + w2^2 - 2*(-3 + DD)*w1*w2*
           y + (-4 + DD)*w2^2*y^2)))))/(w2^2*(w1^2 + w2^2 - 2*w1*w2*y)*
   (b^2*(w1^2 + w2^2 - 2*w1*w2*y) + bk^2*(-1 + y^2))^2)}


==> anc/compton.m <==
(* ::Package:: *)

(*
=====================================================================
Analytic One-Loop Scattering Waveform in General Relativity
=====================================================================
Authors: Giacomo Brunello, Stefano De Angelis, David A. Kosower
=====================================================================

This ancillary file provides the integrand of the one-loop 
gravitational Compton amplitude derived in Appendix B of the paper, 
corresponding to Eq. (B.1).

The following variables appear:

- v      : four-velocity of the scalar particle
- k1, k2 : graviton momenta
- m      : mass of the scalar particle
- l      : loop momentum
- q  = k1 + k2
- F[k1], F[k2] : vector field-strength tensors
- tr[a, b, c]  : Lorentz contraction of indices
- Ds - 2 : number of graviton spin degrees of freedom in dimensional 
           regularization
- j[box1, {a1, a2, a3, a4}] = 1 / ((D1)^a1 (D2)^a2 (D3)^a3 (D4)^a4)
- j[box2, {a1, a2, a5, a4}] = 1 / ((D1)^a1 (D2)^a2 (D5)^a5 (D4)^a4)
  where:
  - D1 = sp[l, v]
  - D2 = sp[l, l]
  - D3 = sp[l + k1, l + k1]
  - D4 = sp[l + q, l + q]
  - D5 = sp[l + k2, l + k2]

For questions regarding the paper or this file, please contact the authors.
*)


(j[box2, {1, 1, 1, 1}]*(((I/16)*m^3*Pi*(tr[k2, F[k1], v] + tr[l, F[k1], v])^2*
      tr[l, F[k2], v]^2)/((-2 + Ds)*sp[k1, v]^4) - 
    ((I/16)*m^3*Pi*((tr[k2, F[k1], v] + tr[l, F[k1], v])*tr[l, F[k2], v] - 
        sp[k1, v]^2*tr[v, F[k1], F[k2], v])^2)/sp[k1, v]^4) + 
  j[box1, {1, 1, 1, 1}]*(((I/16)*m^3*Pi*tr[l, F[k1], v]^2*
      (tr[k1, F[k2], v] + tr[l, F[k2], v])^2)/((-2 + Ds)*sp[k1, v]^4) - 
    ((I/16)*m^3*Pi*(tr[l, F[k1], v]*(tr[k1, F[k2], v] + tr[l, F[k2], v]) - 
        sp[k1, v]^2*tr[v, F[k1], F[k2], v])^2)/sp[k1, v]^4) + 
  j[box1, {1, 1, 0, 1}]*
   (((I/256)*m^3*Pi*(-8*sp[k1, v]*(tr[k1, F[k2], v]*
          (tr[k2, F[k1], v]*tr[k1, F[k2], F[k1], v] - tr[l, F[k1], v]*
            (tr[k2, F[k1], F[k2], v] + 2*tr[l, F[k1], F[k2], v]) - 
           tr[k2, F[k1], v]*(tr[k2, F[k1], F[k2], v] + tr[l, F[k1], F[k2], 
              v] - tr[l, F[k2], F[k1], v])) + tr[k2, F[k1], v]*
          tr[l, F[k2], v]*(tr[k1, F[k2], F[k1], v] + 
           2*tr[l, F[k2], F[k1], v])) - 8*tr[k1, F[k2], v]*tr[k2, F[k1], v]*
        (3*tr[k1, F[k2], v]*(tr[k2, F[k1], v] + tr[l, F[k1], v]) + 
         3*tr[k2, F[k1], v]*tr[l, F[k2], v] + 6*tr[l, F[k1], v]*
          tr[l, F[k2], v] + sp[q, q]*tr[v, F[k1], F[k2], v]) - 
       8*sp[k1, v]^2*(tr[k1, F[k2], F[k1], v]*(tr[k2, F[k1], F[k2], v] + 
           tr[l, F[k1], F[k2], v]) + tr[k2, F[k1], F[k2], v]*
          tr[l, F[k2], F[k1], v] + 2*tr[l, F[k1], F[k2], v]*
          tr[l, F[k2], F[k1], v] - 2*tr[k1, F[k2], F[k1], k2]*
          tr[v, F[k1], F[k2], v] - 2*tr[k1, F[k2], F[k1], l]*
          tr[v, F[k1], F[k2], v] - 2*tr[k2, F[k1], F[k2], l]*
          tr[v, F[k1], F[k2], v] - 4*tr[l, F[k1], F[k2], l]*
          tr[v, F[k1], F[k2], v])))/((-2 + Ds)*sp[k1, v]^4*sp[q, q]) + 
    ((I/32)*m^3*Pi*(sp[k1, v]*(tr[k1, F[k2], v]*
          (tr[k2, F[k1], v]*tr[k1, F[k2], F[k1], v] - tr[l, F[k1], v]*
            (tr[k2, F[k1], F[k2], v] + 2*tr[l, F[k1], F[k2], v]) - 
           tr[k2, F[k1], v]*(tr[k2, F[k1], F[k2], v] + tr[l, F[k1], F[k2], 
              v] - tr[l, F[k2], F[k1], v])) + tr[k2, F[k1], v]*
          tr[l, F[k2], v]*(tr[k1, F[k2], F[k1], v] + 
           2*tr[l, F[k2], F[k1], v])) + tr[k1, F[k2], v]*tr[k2, F[k1], v]*
        (3*tr[k1, F[k2], v]*(tr[k2, F[k1], v] + tr[l, F[k1], v]) + 
         3*tr[k2, F[k1], v]*tr[l, F[k2], v] + 6*tr[l, F[k1], v]*
          tr[l, F[k2], v] + sp[q, q]*tr[v, F[k1], F[k2], v]) + 
       sp[k1, v]^2*(tr[k1, F[k2], F[k1], v]*(tr[k2, F[k1], F[k2], v] + 
           tr[l, F[k1], F[k2], v]) + tr[k2, F[k1], F[k2], v]*
          tr[l, F[k2], F[k1], v] + 2*tr[l, F[k1], F[k2], v]*
          tr[l, F[k2], F[k1], v] - 2*tr[k1, F[k2], F[k1], k2]*
          tr[v, F[k1], F[k2], v] - 2*tr[k1, F[k2], F[k1], l]*
          tr[v, F[k1], F[k2], v] - 2*tr[k2, F[k1], F[k2], l]*
          tr[v, F[k1], F[k2], v] - 4*tr[l, F[k1], F[k2], l]*
          tr[v, F[k1], F[k2], v] + 2*sp[q, q]*tr[v, F[k1], F[k2], v]^2)))/
     (sp[k1, v]^4*sp[q, q])))/2


%//Reduce`FreeVariables//DeleteCases[_j]//DeleteCases[_tr]


==> anc/fl_integrals.m <==
(* ::Package:: *)

(*
=====================================================================
Analytic One-Loop Scattering Waveform in General Relativity
=====================================================================
Authors: Giacomo Brunello, Stefano De Angelis, David A. Kosower
=====================================================================

This ancillary file provides analytic expressions for the 16 Fourier-loop
master integrals in the basis with a cut on massive line 1, derived in
Sec. III C of the paper, and defined in Eq. (III.7).

They correspond to:

baseintegrals = {
j[fl1,0,0,0,1,1,1,0,1,0,1,0],j[fl1,0,0,0,1,1,1,0,1,1,0,0],
j[fl1,0,0,0,1,1,1,0,1,1,1,0],j[fl1,0,0,0,1,1,1,1,1,0,1,0],
j[fl1,0,0,0,1,1,1,1,1,1,0,0],j[fl1,0,0,0,1,1,1,1,1,1,1,0],
j[fl1,0,0,1,1,1,1,-1,1,1,1,0],j[fl1,0,0,1,1,1,1,0,0,1,1,0],
j[fl1,0,0,1,1,1,1,0,1,0,1,0],j[fl1,0,0,1,1,1,1,0,1,1,0,0],
j[fl1,0,0,1,1,1,1,0,1,1,1,-1],j[fl1,0,0,1,1,1,1,0,1,1,1,0],
j[fl1,0,-1,1,1,1,1,0,1,1,0,0],j[fl1,0,-1,1,1,1,1,0,1,1,1,0],
j[fl1,0,0,1,1,1,1,0,2,1,1,0],j[fl1,0,0,2,1,1,1,0,1,1,0,0]
};

Each entry gives the integrand int[i] of the corresponding master integral.
The full integral can then be evaluated numerically over zb as

integral[i] = 1/((2 [Pi])^(2 - 2e) [Sqrt](y^2 - 1))\[Integral] d[zb] E^(-I zb bb) int[i].

Integrals with derivatives with respect to bb can be obtained by inserting
the factor (-I zb bb) in the numerator.

The corresponding family with a cut on massive line 2 can be obtained by
applying the line-1/line-2 symmetry.

The following variables appear:

	\[Bullet]	zb : remaining integration variable
	\[Bullet]	y  = sp[v1, v2]
	\[Bullet]	w1 = sp[v1, k]
	\[Bullet]	w2 = sp[v2, k]
	\[Bullet]	bk = sp[b, k]
	\[Bullet]	bb  = Sqrt[-sp[b, b]]
	\[Bullet]	W1 = Sqrt[w1r^2 + zb^2 + 2 zb bk/bb + bk/bb^2]
	\[Bullet]	W2 = Sqrt[w2r^2 + zb^2]
	\[Bullet]	B  = Sqrt[(-w1^2 - w2^2 + 2 w1 w2 y)/(y^2 - 1) - bk^2/bb^2]
	\[Bullet]	alpha = prescription parameter for the massive propagator D7 = sp[u2, l]
	\[Bullet]	e  : regularization parameter, with D = 4 - 2 e
	\[Bullet]	x  = y - Sqrt[-1 + y^2]

For questions regarding the paper or this file, please contact the authors.
*)


integrals={
int[1]-> (I/8)*Log[(-I)*w1 + W1],
int[2]-> (I/8)*Log[W2],
int[3]->1/(32*e*w1*W2) + (I*Pi - 4*Log[2] + Log[Pi] - 2*Log[w1] - 4*Log[W2] + 
   2*Log[(-I)*B + W1 + W2] + 2*Log[I*B + W1 + W2])/(32*w1*W2),
int[4]->alpha/(16*e*W1*Sqrt[-1 + y^2]) + (I*Pi - alpha*Log[4] + alpha*Log[Pi] + 2*alpha*Log[w1] - 
   4*alpha*Log[W1] - alpha*Log[-1 + y] - alpha*Log[1 + y] - 2*Log[y + Sqrt[-1 + y^2]])/
  (16*W1*Sqrt[-1 + y^2]),
int[5]->alpha/(16*e*W2*Sqrt[-1 + y^2]) + (I*Pi - alpha*Log[4] + alpha*Log[Pi] + 2*alpha*Log[w2] - 
   4*alpha*Log[W2] - alpha*Log[-1 + y] - alpha*Log[1 + y])/(16*W2*Sqrt[-1 + y^2]),
int[6]->-1/32*(1/(w1*w2) + (2*alpha*(W1 + W2))/(W1*(B^2 + (W1 + W2)^2)*Sqrt[-1 + y^2]))/
   (e*W2) - ((I/32)*Pi*(W1^3 + 2*W1^2*W2 + (2*w1*w2*W2)/Sqrt[-1 + y^2] + 
    W1*(B^2 + W2^2 + (2*w1*w2)/Sqrt[-1 + y^2])))/
  (w1*W1*w2*W2*(B^2 + (W1 + W2)^2)) + 
 ((1/(w1*w2) + (alpha*(W1 + W2))/(W1*(B^2 + (W1 + W2)^2)*Sqrt[-1 + y^2]))*
   Log[2])/(8*W2) + 
 ((-(1/(w1*w2)) - (2*alpha*(W1 + W2))/(W1*(B^2 + (W1 + W2)^2)*Sqrt[-1 + y^2]))*
   Log[Pi])/(32*W2) + 
 ((1/(w1*w2*W2) - (2*alpha)/(W1*((B + I*W1)^2 + W2^2)*Sqrt[-1 + y^2]))*Log[w1])/
  16 + (alpha*(B^2 - W1^2 + W2^2)*Log[W1])/(4*W1*(B^2 + (W1 - W2)^2)*
   (B^2 + (W1 + W2)^2)*Sqrt[-1 + y^2]) + 
 (alpha*Log[w2])/(8*W2*(-W1^2 + (I*B + W2)^2)*Sqrt[-1 + y^2]) + 
 ((B^4*Sqrt[-1 + y^2] + (W1 - W2)*(W1 + W2)*(2*alpha*w1*w2 + 
      (W1 - W2)*(W1 + W2)*Sqrt[-1 + y^2]) + 
    2*B^2*(alpha*w1*w2 + (W1^2 + W2^2)*Sqrt[-1 + y^2]))*Log[W2])/
  (8*w1*w2*(B^2 + (W1 - W2)^2)*W2*(B^2 + (W1 + W2)^2)*Sqrt[-1 + y^2]) - 
 Log[(-I)*B + W1 + W2]/(16*w1*w2*W2) - Log[I*B + W1 + W2]/(16*w1*w2*W2) + 
 (-1 + alpha)*(((I/4)*B*x)/((W1^4 + 2*W1^2*(B^2 - W2^2) + (B^2 + W2^2)^2)*
     (-1 + x^2)) + (B^4*(-w1 + w2*x)*(-1 + x^2) - (W1^2 - W2^2)*(w1 - w2*x)*
      (4*w1*w2*x + (W1^2 - W2^2)*(-1 + x^2)) - 
     2*B^2*(2*w1*w2^2*x^2 + w1*(W1^2 + W2^2)*(-1 + x^2) + 
       w2*x*(2*w1^2 - (W1^2 + W2^2)*(-1 + x^2))))/
    (32*w1*w2*(W1^4 + 2*W1^2*(B^2 - W2^2) + (B^2 + W2^2)^2)*(-1 + x^2)*
     Sqrt[-(B^2*w1*w2*x) + (w1 - w2*x)*(w1*W2^2 - W1^2*w2*x)]))*
  Log[(w1*W2 + W1*w2*x - Sqrt[-(B^2*w1*w2*x) + (w1 - w2*x)*
        (w1*W2^2 - W1^2*w2*x)])/(w1*W2 + W1*w2*x + 
     Sqrt[-(B^2*w1*w2*x) + (w1 - w2*x)*(w1*W2^2 - W1^2*w2*x)])] + 
 (1 + alpha)*(((-1/4*I)*B*x)/((W1^4 + 2*W1^2*(B^2 - W2^2) + (B^2 + W2^2)^2)*
     (-1 + x^2)) + (B^4*(-w2 + w1*x)*(-1 + x^2) + (W1^2 - W2^2)*(-w2 + w1*x)*
      (-4*w1*w2*x + (W1^2 - W2^2)*(-1 + x^2)) + 
     2*B^2*(-2*w1*w2^2*x + w1*(W1^2 + W2^2)*x*(-1 + x^2) + 
       w2*(-2*w1^2*x^2 - (W1^2 + W2^2)*(-1 + x^2))))/
    (32*w1*w2*(B^2 + (W1 - W2)^2)*(B^2 + (W1 + W2)^2)*(-1 + x)*(1 + x)*
     Sqrt[-(B^2*w1*w2*x) + (-w2 + w1*x)*(-(W1^2*w2) + w1*W2^2*x)]))*
  Log[(W1*w2 + w1*W2*x - Sqrt[-(B^2*w1*w2*x) + (-w2 + w1*x)*
        (-(W1^2*w2) + w1*W2^2*x)])/(W1*w2 + w1*W2*x + 
     Sqrt[-(B^2*w1*w2*x) + (-w2 + w1*x)*(-(W1^2*w2) + w1*W2^2*x)])] - 
 ((I/2)*B*x*(-2*alpha*Log[w1] + alpha*Log[(I*B + W1 + W2)/((-I)*B + W1 + W2)] - 
    alpha*Log[B^2 + (W1 + W2)^2] - (1 + alpha)*Log[x] + 
    (-1 + alpha)*Log[w1*W2 + W1*w2*x - Sqrt[-(B^2*w1*w2*x) + 
         (w1 - w2*x)*(w1*W2^2 - W1^2*w2*x)]] + 
    (1 + alpha)*Log[W1*w2 + w1*W2*x + Sqrt[-(B^2*w1*w2*x) + 
         (-w2 + w1*x)*(-(W1^2*w2) + w1*W2^2*x)]]))/
  ((W1^4 + 2*W1^2*(B^2 - W2^2) + (B^2 + W2^2)^2)*(-1 + x^2)) + 
 (alpha*(W1 + W2)*Log[-1 + y^2])/(16*W1*W2*(B^2 + (W1 + W2)^2)*Sqrt[-1 + y^2]) + 
 Log[y + Sqrt[-1 + y^2]]/(8*W1*((B + I*W1)^2 + W2^2)*Sqrt[-1 + y^2]),
int[7]->((1 + I*e*Pi)*w2*(W1 + W2))/(32*e*w1*W1*W2*(B^2 + (W1 + W2)^2)) + 
 ((-4*(B^6*(W1*w2 - w1*W2*y) + (W1 - W2)*(W1 + W2)*(4*w1^2 + W1^2 - W2^2)*
       (W1*w2*(W1 - W2)*(W1 + W2) + 2*w1^2*w2*(2*W1 + W2) + 
        w1*(W1 - W2)*W2*(W1 + W2)*y) + B^4*(2*w1^2*w2*(-4*W1 + W2) + 
        W1*w2*(3*W1^2 + W2^2) + 4*w1^3*W2*y - w1*W2*(W1^2 + 3*W2^2)*y) + 
      B^2*(w2*(8*w1^4*(2*W1 - W2) + 4*w1^2*W2*(-3*W1^2 + W2^2) + 
          W1*(W1 - W2)*(W1 + W2)*(3*W1^2 + W2^2)) + 
        w1*W2*(W1^4 + 2*W1^2*W2^2 - 3*W2^4 + 8*w1^2*(W1^2 + W2^2))*y))*
     Log[2])/(((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)*
     (B^4 + (4*w1^2 + W1^2 - W2^2)^2 + 2*B^2*(-4*w1^2 + W1^2 + W2^2))) + 
   (w2*(W1 + W2)*Log[Pi])/(B^2 + (W1 + W2)^2))/(32*w1*W1*W2) + 
 (-((w2*(W1 + W2)*Log[w1])/(w1*W2*(B^2 + (W1 + W2)^2))) + 
   (2*(-2*w1*w2*(B^4 + (W1 - W2)*(W1 + W2)*(4*w1^2 + W1^2 - W2^2) + 
        2*B^2*(-2*w1^2 - 3*W1^2 + W2^2)) + (B^2 + (W1 - W2)^2)*
       (B^2 - 4*w1^2 - W1^2 + W2^2)*(B^2 + (W1 + W2)^2)*y)*Log[(-I)*w1 + W1])/
    (((B - I*W1)^2 + W2^2)*(-4*w1^2 + (B - I*W1)^2 + W2^2)*
     ((B + I*W1)^2 + W2^2)*(-4*w1^2 + (B + I*W1)^2 + W2^2)))/(16*W1) - 
 (w2*(B^2 + W1^2 - W2^2)*Log[W2])/
  (8*w1*W2*((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)) + 
 (((w2*(-W1 + w1^2/((-I)*B - W1 + W2) + (2*(w1^2 + I*B*W1))/(I*B - W1 + W2) - 
        w1^2/(I*B + W1 + W2)) - w1*W2*y)*Log[(-I)*B + W1 + W2])/
    (-4*w1^2 + (B - I*W1)^2 + W2^2) + 
   ((w2*(-W1 + (2*(w1^2 - I*B*W1))/((-I)*B - W1 + W2) + 
        w1^2/(I*B - W1 + W2) - w1^2/((-I)*B + W1 + W2)) - w1*W2*y)*
     Log[I*B + W1 + W2])/(-4*w1^2 + (B + I*W1)^2 + W2^2))/(16*w1*W1*W2) + 
 ((w2 - 2*w1*y)*(Log[(I*B + W1 - I*Sqrt[(B - I*W1)^2 + W2^2])/W2]/
     (Sqrt[(B - I*W1)^2 + W2^2]*(-4*w1^2 + (B - I*W1)^2 + W2^2)) - 
    Log[((-I)*B + W1 + I*Sqrt[(B + I*W1)^2 + W2^2])/W2]/
     (Sqrt[(B + I*W1)^2 + W2^2]*(-4*w1^2 + (B + I*W1)^2 + W2^2))))/(16*W1) + 
 ((-(w2*(B^2 - 2*w1^2 - W1^2 + W2^2)*((B^2 + W1^2)*(B^2 + 4*w1^2 + W1^2) + 
       2*(B^2 - 2*w1^2 - W1^2)*W2^2 + W2^4)) - w1*(B^2 + (W1 - W2)^2)*
     (-3*B^2 + 4*w1^2 + W1^2 - W2^2)*(B^2 + (W1 + W2)^2)*y)*
   Log[-((I*B^2 + 2*w1*W2 + I*(W1 + W2)^2 + 
       Sqrt[-(B^2 + W1^2)^2 + 2*(-B^2 + 2*w1^2 + W1^2)*W2^2 - W2^4])/
      ((-I)*B^2 - 2*w1*W2 - I*(W1 + W2)^2 + 
       Sqrt[-(B^2 + W1^2)^2 + 2*(-B^2 + 2*w1^2 + W1^2)*W2^2 - W2^4]))])/
  (4*Sqrt[-(B^2 + W1^2)^2 + 2*(-B^2 + 2*w1^2 + W1^2)*W2^2 - W2^4]*
   ((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)*
   (B^4 + (4*w1^2 + W1^2 - W2^2)^2 + 2*B^2*(-4*w1^2 + W1^2 + W2^2))),
int[8] ->1/(32*e*w1*W1) + (I*Pi + Log[Pi] - 2*Log[w1])/(32*w1*W1)
int[9]->-1/8*Log[1 - (I*w1)/W1]/(w1*W1)
int[10]->-1/16*Log[(I*B + W1 - I*Sqrt[(B - I*W1)^2 + W2^2])/W2]/
   (W1*Sqrt[(B - I*W1)^2 + W2^2]) + 
 Log[((-I)*B + W1 + I*Sqrt[(B + I*W1)^2 + W2^2])/W2]/
  (16*W1*Sqrt[(B + I*W1)^2 + W2^2]),
int[11]->(bb*(-I + e*Pi)*(W1 + W2)*zb)/(32*e*w1*W1*W2*(B^2 + (W1 + W2)^2)) + 
 ((4*((-I)*bk*W2*(B^2 - 4*w1^2 - W1^2 + W2^2)*((B^2 + W1^2)^2 + 
        2*(B - W1)*(B + W1)*W2^2 + W2^4) + 
      I*bb*(B^6*(W1 - W2) + (W1 - W2)*(W1 + W2)*(4*w1^2 + W1^2 - W2^2)*
         ((W1 - W2)*(W1 + W2)^2 + 2*w1^2*(2*W1 + W2)) + 
        B^2*(8*w1^4*(2*W1 - W2) - 4*w1^2*W2*(W1^2 - 3*W2^2) + 
          (W1 - W2)*(W1 + W2)^2*(3*W1^2 - 2*W1*W2 + 3*W2^2)) + 
        B^4*(w1^2*(-8*W1 + 6*W2) + (W1 - W2)*(3*W1^2 + 2*W1*W2 + 3*W2^2)))*
       zb)*Log[2])/(((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)*
     (B^4 + (4*w1^2 + W1^2 - W2^2)^2 + 2*B^2*(-4*w1^2 + W1^2 + W2^2))) - 
   (I*bb*(W1 + W2)*zb*Log[Pi])/(B^2 + (W1 + W2)^2))/(32*w1*W1*W2) + 
 ((I/16)*((bb*(W1 + W2)*zb*Log[w1])/(W2*(B^2 + (W1 + W2)^2)) - 
    (2*(bk*(B^2 + (W1 - W2)^2)*(B^2 - 4*w1^2 - W1^2 + W2^2)*
        (B^2 + (W1 + W2)^2) + bb*(B^2 - 2*w1^2 - W1^2 + W2^2)*
        (B^4 + (W1 - W2)*(W1 + W2)*(4*w1^2 + W1^2 - W2^2) + 
         2*B^2*(-2*w1^2 + W1^2 + W2^2))*zb)*Log[(-I)*w1 + W1])/
     (((B - I*W1)^2 + W2^2)*(-4*w1^2 + (B - I*W1)^2 + W2^2)*
      ((B + I*W1)^2 + W2^2)*(-4*w1^2 + (B + I*W1)^2 + W2^2))))/(w1*W1) + 
 ((I/8)*bb*(B^2 + W1^2 - W2^2)*zb*Log[W2])/
  (w1*W2*((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)) + 
 (((bk*W2*((-I)*B - W1 + W2)*(I*B - W1 + W2)*(I*B + W1 + W2) + 
      bb*((-I)*B^3*(W1 - W2) - B^2*(W1 - W2)*(3*W1 + W2) + 
        I*B*(w1^2*(4*W1 - 2*W2) + (W1 - W2)*(3*W1 - W2)*(W1 + W2)) + 
        (W1 - W2)*((W1 - W2)*(W1 + W2)^2 + 2*w1^2*(2*W1 + W2)))*zb)*
     Log[(-I)*B + W1 + W2])/((-4*w1^2 + (B - I*W1)^2 + W2^2)*
     (B - I*(W1 + W2))) - 
   ((bk*W2*((-I)*B - W1 + W2)*(I*B - W1 + W2)*((-I)*B + W1 + W2) + 
      bb*(I*(B + I*W1)*(B - 2*w1 + I*W1)*(B + 2*w1 + I*W1)*W1 + 
        ((-I)*B + W1)*(B^2 - 2*w1^2 + I*B*W1)*W2 + 
        (B^2 + (3*I)*B*W1 - 2*(w1^2 + W1^2))*W2^2 - I*B*W2^3 + W2^4)*zb)*
     Log[I*B + W1 + W2])/((-4*w1^2 + (B + I*W1)^2 + W2^2)*(B + I*(W1 + W2))))/
  (16*w1*W1*(B^2 + (W1 - W2)^2)*W2) + 
 ((I/16)*(2*bk + bb*zb)*(Log[(I*B + W1 - I*Sqrt[(B - I*W1)^2 + W2^2])/W2]/
     (Sqrt[(B - I*W1)^2 + W2^2]*(-4*w1^2 + (B - I*W1)^2 + W2^2)) - 
    Log[((-I)*B + W1 + I*Sqrt[(B + I*W1)^2 + W2^2])/W2]/
     (Sqrt[(B + I*W1)^2 + W2^2]*(-4*w1^2 + (B + I*W1)^2 + W2^2))))/W1 - 
 ((I/4)*(bk*(B^2 + (W1 - W2)^2)*(3*B^2 - 4*w1^2 - W1^2 + W2^2)*
     (B^2 + (W1 + W2)^2) + 
    2*bb*((B^2 + W1^2)*(B^4 - 3*B^2*w1^2 + 4*w1^4 + (B^2 + w1^2)*W1^2) + 
      2*(B^2 + w1^2)*(B^2 - 2*w1^2 - W1^2)*W2^2 + (B^2 + w1^2)*W2^4)*zb)*
   Log[-((I*B^2 + 2*w1*W2 + I*(W1 + W2)^2 + 
       Sqrt[-(B^2 + W1^2)^2 + 2*(-B^2 + 2*w1^2 + W1^2)*W2^2 - W2^4])/
      ((-I)*B^2 - 2*w1*W2 - I*(W1 + W2)^2 + 
       Sqrt[-(B^2 + W1^2)^2 + 2*(-B^2 + 2*w1^2 + W1^2)*W2^2 - W2^4]))])/
  (Sqrt[-(B^2 + W1^2)^2 + 2*(-B^2 + 2*w1^2 + W1^2)*W2^2 - W2^4]*
   ((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)*
   (B^4 + (4*w1^2 + W1^2 - W2^2)^2 + 2*B^2*(-4*w1^2 + W1^2 + W2^2))),
int[12]->-1/32*(W1 + W2)/(e*w1*W1*W2*(B^2 + (W1 + W2)^2)) - 
 ((I/32)*Pi*(W1 + W2))/(w1*W1*W2*(B^2 + (W1 + W2)^2)) + 
 Log[2]/((8*B^2*w1*W1*W2)/(W1 - W2) + 8*w1*W1*(W1 - W2)*W2) + 
 Log[Pi]/((-32*B^2*w1*W1*W2)/(W1 + W2) - 32*w1*W1*W2*(W1 + W2)) + 
 Log[w1]/((16*B^2*w1*W1*W2)/(W1 + W2) + 16*w1*W1*W2*(W1 + W2)) - 
 ((B^2 - W1^2 + W2^2)*Log[W1])/(8*w1*W1*(W1^4 + 2*W1^2*(B^2 - W2^2) + 
    (B^2 + W2^2)^2)) + ((B^2 + W1^2 - W2^2)*Log[W2])/
  (8*w1*W2*(W1^4 + 2*W1^2*(B^2 - W2^2) + (B^2 + W2^2)^2)) + 
 ((-W1 + W2)*Log[(-I)*B + W1 + W2])/(16*w1*W1*(B^2 + (W1 - W2)^2)*W2) + 
 ((-W1 + W2)*Log[I*B + W1 + W2])/(16*w1*W1*(B^2 + (W1 - W2)^2)*W2),
 int[13]->(I/8)*Log[W2] + (Sqrt[(B - I*W1)^2 + W2^2]*
   Log[(I*B + W1 - I*Sqrt[(B - I*W1)^2 + W2^2])/W2])/(16*W1) - 
 (Sqrt[(B + I*W1)^2 + W2^2]*Log[((-I)*B + W1 + I*Sqrt[(B + I*W1)^2 + W2^2])/
     W2])/(16*W1),
int[14]->1/(32*e*w1*W1) + (I*Pi + 4*Log[2] + Log[Pi] - 2*Log[w1] + 4*Log[W1] - 
   2*Log[(-I)*B + W1 + W2] - 2*Log[I*B + W1 + W2])/(32*w1*W1)
int[15]->(B^2*W1 + (W1 + W2)^2*(W1 + 2*W2))/(64*e*w1*W1*W2^3*(B^2 + (W1 + W2)^2)^2) + 
 (I*Pi*W1^4*(B^2 + (W1 - W2)^2)*(B^2 + (W1 + W2)^2)*
    (B^2*W1 + (W1 + W2)^2*(W1 + 2*W2)) - w1^2*(B^2 + (W1 - W2)^2)*W2^2*
    (3*B^4*W2 + 6*B^2*W2*(W1 + W2)*(2*W1 + W2) + 
     (W1 + W2)^3*(8*W1^2 + 9*W1*W2 + 3*W2^2)) + 
   2*W1^2*(B^6*(2*W1^3 - W2^3) + (W1 - W2)^2*(W1 + W2)^4*
      (2*W1^3 + 2*W1^2*W2 - 2*W1*W2^2 - W2^3) + B^2*(W1 + W2)^3*
      (6*W1^4 - 6*W1^3*W2 + W1*W2^3 - 3*W2^4) + 
     B^4*(6*W1^5 + 6*W1^4*W2 - 5*W1^2*W2^3 - 4*W1*W2^4 - 3*W2^5)))/
  (64*w1*W1^5*(B^2 + (W1 - W2)^2)*W2^3*(B^2 + (W1 + W2)^2)^3) - 
 ((B^2*W1 + (W1 - 2*W2)*(W1 - W2)^2)*Log[2])/(16*w1*W1*(B^2 + (W1 - W2)^2)^2*
   W2^3) + ((B^2*W1 + (W1 + W2)^2*(W1 + 2*W2))*Log[Pi])/
  (64*w1*W1*W2^3*(B^2 + (W1 + W2)^2)^2) - 
 ((B^2*W1 + (W1 + W2)^2*(W1 + 2*W2))*Log[w1])/
  (32*w1*W1*W2^3*(B^2 + (W1 + W2)^2)^2) + 
 ((W1^4 + (B^2 + W2^2)^2 - 2*W1^2*(3*B^2 + W2^2))*Log[W1])/
  (8*w1*W1*(W1^4 + 2*W1^2*(B^2 - W2^2) + (B^2 + W2^2)^2)^2) - 
 ((B^6 + (W1^2 - 3*W2^2)*(W1^2 - W2^2)^2 + B^4*(3*W1^2 + 7*W2^2) + 
    B^2*(3*W1^4 + 2*W1^2*W2^2 + 3*W2^4))*Log[W2])/
  (16*w1*W2^3*(W1^4 + 2*W1^2*(B^2 - W2^2) + (B^2 + W2^2)^2)^2) + 
 ((B^2*W1 + (W1 - 2*W2)*(W1 - W2)^2)*Log[(-I)*B + W1 + W2])/
  (32*w1*W1*(B^2 + (W1 - W2)^2)^2*W2^3) + 
 ((B^2*W1 + (W1 - 2*W2)*(W1 - W2)^2)*Log[I*B + W1 + W2])/
  (32*w1*W1*(B^2 + (W1 - W2)^2)^2*W2^3),
 int[16]->(I/16)/((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4) - 
 ((I/16)*B^2)/(W1^2*((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)) - 
 ((I/16)*W2^2)/(W1^2*((B^2 + W1^2)^2 + 2*(B - W1)*(B + W1)*W2^2 + W2^4)) + 
 ((B^2 - (3*I)*B*W1 - 2*W1^2 + W2^2)*
   Log[(I*B + W1 - I*Sqrt[(B - I*W1)^2 + W2^2])/W2])/
  (32*W1^3*((B - I*W1)^2 + W2^2)^(3/2)) - 
 ((B^2 + (3*I)*B*W1 - 2*W1^2 + W2^2)*
   Log[((-I)*B + W1 + I*Sqrt[(B + I*W1)^2 + W2^2])/W2])/
  (32*W1^3*((B + I*W1)^2 + W2^2)^(3/2))};     


==> anc/integrand.m <==
(* ::Package:: *)

(*
=====================================================================
Analytic One-Loop Scattering Waveform in General Relativity
=====================================================================
Authors: Giacomo Brunello, Stefano De Angelis, David A. Kosower
=====================================================================

This ancillary file provides the m1^2 m2 contribution to the integrand 
of the one-loop gravitational waveform derived in Appendix C of the paper, 
corresponding to Eq. (C.1). The m1 m2^2 contribution can be obtained 
by symmetrization.

The following variables appear:

- v1, v2 : four-velocities of the two particles
- m1, m2 : masses of the two particles
- q1, q2 : Fourier momenta
- k      : graviton momentum
- l      : loop momentum

- y  = sp[v1, v2]
- w1 = sp[v1, k]
- w2 = sp[v2, k]
- qq1 = -sp[q1, q1]
- qq2 = -sp[q2, q2]
- F[k]   : vector field-strength tensor
- tr[a, b, c] : Lorentz contraction of indices
- Ds - 2 : number of graviton spin degrees of freedom in 
           dimensional regularization
- j[a1, a2, a3, a4, a5] = 1 / ((D1)^a1 (D2)^a2 (D3)^a3 (D4)^a4 (D5)^a5),
  where:
  - D1 = sp[l, v1]
  - D2 = sp[l, l]
  - D3 = sp[l - q2, l - q2]
  - D4 = sp[l + q1, l + q1]
  - D5 = sp[l, v2]

For questions regarding the paper or this file, please contact the authors.
*)



m1^2 m2 (-1/128*((-1 + (-2 + Ds)^(-1))*((-2 + Ds)^(-1) - y^2)*j[1, -1, 1, 1, 0]*
    (tr[l, F[k], v1] + tr[q1, F[k], v1])^2)/(qq2*w1^4) - 
 ((-1 + (-2 + Ds)^(-1))*y*j[1, 0, 1, 1, -1]*
   (tr[l, F[k], v1] + tr[q1, F[k], v1])^2)/(32*qq2*w1^3) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, 1, 1, -2]*
   (tr[l, F[k], v1] + tr[q1, F[k], v1])^2)/(32*qq2*w1^2) - 
 ((-1 + (-2 + Ds)^(-1))*y*j[1, -1, 0, 1, 0]*tr[q1, F[k], v1]*
   tr[v1, F[k], v2])/(256*qq1*qq2*w1^3) - 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, -2, 1, 0]*tr[v1, F[k], v2]^2)/
  (256*qq1*qq2*w1^2) + (((-2 + Ds)^(-1) - y^2)^2*j[1, 1, -2, 1, 1]*
   tr[v1, F[k], v2]^2)/(256*w1^2*w2^3) - 
 (((-2 + Ds)^(-1) - y^2)^2*j[1, 1, -2, 1, 2]*tr[v1, F[k], v2]^2)/
  (512*w1^2*w2^2) - (((-2 + Ds)^(-1) - y^2)^2*j[1, 1, -1, 1, 1]*
   tr[v1, F[k], v2]*(4*w2*tr[l, F[k], v1] + 2*w2*tr[q1, F[k], v1] + 
    (qq1 - qq2)*tr[v1, F[k], v2]))/(256*w1^2*w2^3) - 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, -1, 1, -1]*tr[v1, F[k], v2]*
   (2*w2*tr[q1, F[k], v1] + qq2*tr[v1, F[k], v2]))/(128*qq1*qq2*w1^2*w2) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 0, 0, 0, 0]*tr[v1, F[k], v2]*
   (y*tr[q1, F[k], v1] - w1*tr[v1, F[k], v2]))/(256*qq1*qq2*w1^3) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, 0, 0, -1]*tr[q1, F[k], v1]*
   (-(y*tr[q1, F[k], v1]) + w1*tr[v1, F[k], v2]))/(128*qq1*qq2*w1^3) + 
 (j[1, 1, 1, 1, -1]*(tr[l, F[k], v1] + tr[q1, F[k], v1])*
   (-(y*tr[q1, F[k], v1]) + w1*tr[v1, F[k], v2]))/(16*qq2*w1) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, -1, 0, 0]*tr[v1, F[k], v2]*
   (-(y*tr[q1, F[k], v1]) + w1*tr[v1, F[k], v2]))/(256*qq1*qq2*w1^3) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 0, 0, 1, -1]*tr[q1, F[k], v1]*
   (y*tr[q1, F[k], v1] + w1*tr[v1, F[k], v2]))/(128*qq1*qq2*w1^3) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 0, -1, 1, 0]*tr[v1, F[k], v2]*
   (y*tr[q1, F[k], v1] + w1*tr[v1, F[k], v2]))/(256*qq1*qq2*w1^3) - 
 (j[1, 0, 1, 1, 0]*(tr[l, F[k], v1] + tr[q1, F[k], v1])*
   (((-1 + (-2 + Ds)^(-1))*tr[l, F[k], v1])/(-2 + Ds) + 
    ((-2 + Ds)^(-2) - y^2)*tr[q1, F[k], v1] + w1*y*tr[v1, F[k], v2]))/
  (32*qq2*w1^2) + (((-2 + Ds)^(-1) - y^2)*j[1, 1, -1, 1, 2]*tr[v1, F[k], v2]*
   (4*w2*((-2 + Ds)^(-1) - y^2)*tr[l, F[k], v1] + 4*w2*((-2 + Ds)^(-1) - y^2)*
     tr[q1, F[k], v1] + (-(qq2/(-2 + Ds)) + 4*w1*w2*y + qq2*y^2)*
     tr[v1, F[k], v2]))/(512*w1^2*w2^2) - 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, 0, 1, -2]*(4*w2^2*tr[q1, F[k], v1]^2 + 
    4*qq2*w2*tr[q1, F[k], v1]*tr[v1, F[k], v2] + 
    qq2*(-qq1 + qq2)*tr[v1, F[k], v2]^2))/(256*qq1*qq2*w1^2*w2^2) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, 0, 1, -1]*(4*qq1*w2*y*tr[l, F[k], v1]^2 + 
    2*qq1*w2*y*tr[q1, F[k], v1]^2 + (2*qq1 - qq2)*w1*w2*tr[q1, F[k], v1]*
     tr[v1, F[k], v2] + (qq1 - qq2)*qq2*w1*tr[v1, F[k], v2]^2 + 
    2*w2*tr[l, F[k], v1]*(2*(w1*w2 + qq1*y)*tr[q1, F[k], v1] + 
      (qq1 + qq2)*w1*tr[v1, F[k], v2])))/(128*qq1*qq2*w1^3*w2) - 
 ((-1 + (-2 + Ds)^(-1))*j[1, 1, -1, 1, 0]*
   (2*qq1*((-2 + Ds)^(-1) - y^2)*tr[l, F[k], v1]^2 + 
    qq1*((-2 + Ds)^(-1) - y^2)*tr[q1, F[k], v1]^2 + 
    (-qq1 + qq2)*w1^2*tr[v1, F[k], v2]^2 + 2*tr[l, F[k], v1]*
     (qq1*((-2 + Ds)^(-1) - y^2)*tr[q1, F[k], v1] - 
      2*w1^2*w2*tr[v1, F[k], v2])))/(256*qq1*qq2*w1^4) + 
 (qq2*((-2 + Ds)^(-1) - y^2)*j[1, 1, 1, 1, 2]*
   ((-(-2 + Ds)^(-1) + y^2)*tr[l, F[k], v1]^2 + (-(-2 + Ds)^(-1) + y^2)*
     tr[q1, F[k], v1]^2 - 2*w1*y*tr[q1, F[k], v1]*tr[v1, F[k], v2] + 
    w1^2*tr[v1, F[k], v2]^2 - 2*tr[l, F[k], v1]*
     (((-2 + Ds)^(-1) - y^2)*tr[q1, F[k], v1] + w1*y*tr[v1, F[k], v2])))/
  (128*w1^2) + (j[1, 1, 0, 1, 1]*(2*w2*((-2 + Ds)^(-1) - y^2)^2*
     tr[l, F[k], v1]^2 + ((-2 + Ds)^(-1) - y^2)^2*tr[l, F[k], v1]*
     (2*w2*tr[q1, F[k], v1] + (qq1 - qq2)*tr[v1, F[k], v2]) + 
    ((qq1 - qq2)/(-2 + Ds) + y*(-4*w1*w2 + (-qq1 + qq2)*y))*tr[v1, F[k], v2]*
     (((-2 + Ds)^(-1) - y^2)*tr[q1, F[k], v1] + w1*y*tr[v1, F[k], v2])))/
  (128*w1^2*w2^2) + 
 (j[1, 1, 1, 1, 0]*((qq2/(-2 + Ds)^2 + (2*w1^2)/(-2 + Ds) - qq2*y^2)*
     tr[l, F[k], v1]^2 + (qq2/(-2 + Ds)^2 + w1^2/(-2 + Ds) - 
      (qq2 + w1^2)*y^2)*tr[q1, F[k], v1]^2 + w1*(qq2 + 2*w1^2)*y*
     tr[q1, F[k], v1]*tr[v1, F[k], v2] - w1^4*tr[v1, F[k], v2]^2 + 
    tr[l, F[k], v1]*(2*(qq2/(-2 + Ds)^2 + w1^2/(-2 + Ds) - qq2*y^2)*
       tr[q1, F[k], v1] + qq2*w1*y*tr[v1, F[k], v2])))/(32*qq2*w1^2) + 
 ((-1 + (-2 + Ds)^(-1))*j[1, 0, 0, 1, 0]*
   (8*qq1*((-2 + Ds)^(-1) - y^2)*tr[l, F[k], v1]^2 + 
    ((5*qq1)/(-2 + Ds) + (8*w1^2)/(-2 + Ds) - 5*qq1*y^2)*tr[q1, F[k], v1]^2 - 
    2*qq1*w1*y*tr[q1, F[k], v1]*tr[v1, F[k], v2] - 
    qq1*w1^2*tr[v1, F[k], v2]^2 + 2*tr[l, F[k], v1]*
     (((5*qq1)/(-2 + Ds) + (4*w1^2)/(-2 + Ds) - 2*w1*w2*y - 5*qq1*y^2)*
       tr[q1, F[k], v1] - w1*(2*w1*w2 + qq1*y)*tr[v1, F[k], v2])))/
  (512*qq1*qq2*w1^4) + 
 (j[1, 1, 0, 1, 0]*(2*(-1 + (-2 + Ds)^(-1))*w2^2*
     ((qq1*(qq1 - qq2))/(-2 + Ds) - 4*w1^2*w2^2 + 4*qq1*w1*w2*y + 
      qq1*(-qq1 + qq2)*y^2)*tr[l, F[k], v1]^2 - 
    qq1*((-1 + (-2 + Ds)^(-1))*qq2 - 8*w1^2)*w2^2*((-2 + Ds)^(-1) - y^2)*
     tr[q1, F[k], v1]^2 + 8*qq1*qq2*w1^2*w2*(-(-2 + Ds)^(-2) + y^2)*
     tr[q1, F[k], v1]*tr[v1, F[k], v2] + 
    w1^2*((2*qq1*(qq1 - qq2)*qq2)/(-2 + Ds)^2 + ((qq1 - qq2)*qq2*w2^2)/
       (-2 + Ds) + qq2^2*w2^2 - 2*qq1^2*qq2*y^2 + 
      qq1*(8*w1^2*w2^2 + 2*qq2^2*y^2 - qq2*w2*(w2 + 8*w1*y)))*
     tr[v1, F[k], v2]^2 - 2*w2^2*tr[l, F[k], v1]*
     (qq1*((-1 + (-2 + Ds)^(-1))*qq2 - 8*w1^2)*((-2 + Ds)^(-1) - y^2)*
       tr[q1, F[k], v1] - 2*w1^2*((-1 + (-2 + Ds)^(-1))*qq2*w2 + 4*qq1*w1*y)*
       tr[v1, F[k], v2])))/(512*qq1*qq2*w1^4*w2^2) + 
 (((-2 + Ds)^(-1) - y^2)*j[1, 1, 0, 1, 2]*
   (w2*(-(-2 + Ds)^(-1) + y^2)*tr[l, F[k], v1]^2 + 
    w2*(-(-2 + Ds)^(-1) + y^2)*tr[q1, F[k], v1]^2 + 
    (qq2/(-2 + Ds) - y*(2*w1*w2 + qq2*y))*tr[q1, F[k], v1]*tr[v1, F[k], v2] + 
    w1*(w1*w2 + qq2*y)*tr[v1, F[k], v2]^2 + tr[l, F[k], v1]*
     (2*w2*(-(-2 + Ds)^(-1) + y^2)*tr[q1, F[k], v1] + 
      (qq2/(-2 + Ds) - y*(2*w1*w2 + qq2*y))*tr[v1, F[k], v2])))/
  (128*w1^2*w2) + ((-1 + (-2 + Ds)^(-1))*j[1, 1, 0, 0, 0]*
   (2*tr[l, F[k], v1]*((qq1/(-2 + Ds) - (4*w1^2)/(-2 + Ds) + 2*w1*w2*y - 
        qq1*y^2)*tr[q1, F[k], v1] + w1*(-2*w1*w2 + qq1*y)*tr[v1, F[k], v2]) + 
    qq1*(((-2 + Ds)^(-1) - y^2)*tr[q1, F[k], v1]^2 + 
      2*w1*y*tr[q1, F[k], v1]*tr[v1, F[k], v2] - w1^2*tr[v1, F[k], v2]^2)))/
  (512*qq1*qq2*w1^4) + 
 (j[1, 1, 1, 1, 1]*(tr[l, F[k], v1]*(y*((-2 + Ds)^(-1) - y^2)*
       tr[q1, F[k], v1] + w1*((-2 + Ds)^(-1) + y^2)*tr[v1, F[k], v2]) + 
    y*(((-2 + Ds)^(-1) - y^2)*tr[q1, F[k], v1]^2 + 2*w1*y*tr[q1, F[k], v1]*
       tr[v1, F[k], v2] - w1^2*tr[v1, F[k], v2]^2)))/(32*w1))

